Beyond Invoice Volumes: Temporal Network Structure, Maturity Concentration, and Systemic Liquidity Exposure in SME Trade-Credit Networks

Trade-credit invoices encode directed obligations whose temporal synchronization and counterparty concentration are obscured by annual volume totals. We audit 749,952 atomic B2B invoices from 2012-2023 (EUR 99.705B; 75,343 firms) from the pseudonymized Mendeley Data corpus (Esteva de la Rosa, 2026), separating 1,240 terminal 2024 bridge records (EUR 630.12M; 9 bridge-only firms) and 13 extreme-duration contracts (>3,650 days; EUR 297.75k). Using directed weighted graphs, HHI, Shannon entropy, CR1 shares, spectral centralities, and multi-cadence temporal operators, we formulate and benchmark a Maturity-Aware Network Exposure (MANE) indicator. Invoice values are heavily skewed: the top 1% hold 81.41% of value (Gini = 0.9742). Two-way fixed-effects panels with circular block bootstrapping ($B=999$, 12-month blocks) and Holm-Bonferroni control show higher lagged debtor counterparty concentration is associated with lower MANE ($\hat{\beta}=-0.494$, 95% CI $[-0.752,-0.248]$, $p_{\mathrm{Holm}}=0.004$). Robustness audits (R1-R4) confirm stability under 2021 exclusion ($-0.402$, $p=0.004$), Shannon entropy ($+0.257$), CR1 ($-0.515$), 1%-99% Winsorization ($-0.462$, all $p=0.001$), and multi-invoice debtors (count $\ge 2$, $-0.334$, $p=0.031$). Conversely, within-FE diagnostics expose severe joint-concentration multicollinearity (VIF = 22.22) that vanishes for multi-invoice debtors ($p=0.719$), while regime splits reveal a macro reciprocity sign reversal between 2012-2019 ($-0.706$) and 2020-2023 ($+0.232$, both $p=0.001$). In 12-month purged forecasting, MANE does not reliably improve over maturity seeds ($\Delta\mathrm{MSE}=2.668$, 95% CI $[-0.027,7.954]$; trimmed $0.067$, $[-0.035,0.194]$), positioning MANE as a reproducible screening and auditing diagnostic, rather than a default proxy, for supply-chain finance, multilateral clearing, and RWA tokenization.

==> replication/paper1_empirical_analysis.py <==
#!/usr/bin/env python3
"""Actual-data Paper 1 analysis. No external calls. Does not model payments/defaults.
Usage: python paper1_empirical_analysis.py --csv MASTER.csv --out RESULTS
Original amounts/IDs/dates are retained. Long maturities are flagged, not corrected.
Intermediate firm panels stay in RESULTS/private; review disclosure before release.
Requires numpy pandas scipy networkx matplotlib statsmodels; see companion README.
"""
from pathlib import Path
from datetime import date
import argparse,hashlib,json,time,sys
import numpy as np
import pandas as pd
from scipy import sparse
from scipy.sparse import csgraph
from scipy.stats import spearmanr,kendalltau
import networkx as nx
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

SEED=1729

def savejson(p,x):Path(p).write_text(json.dumps(x,indent=2,default=str)+'\n')
def centsum(a):return sum(map(int,a))
def hhi_groups(focal,group,a,n):
    if not len(a):return np.full(n,np.nan),np.full(n,np.nan)
    codes,inv=np.unique(group,return_inverse=True);tot=np.bincount(inv,weights=a)
    first=np.unique(inv,return_index=True)[1];owner=focal[first]
    strength=np.bincount(focal,weights=a,minlength=n)
    p=tot/strength[owner]
    hh=np.bincount(owner,weights=p*p,minlength=n);ent=np.bincount(owner,weights=-p*np.log(p),minlength=n)
    hh[strength==0]=np.nan;ent[strength==0]=np.nan
    return hh,ent

def normalize(A):
    s=np.asarray(A.sum(1),float).ravel();v=np.zeros(len(s));np.divide(1,s,out=v,where=s>0)
    return (sparse.diags(v)@A).tocsr()

def resolvent(C,q,alpha=.5):
    x=q.copy()
    for _ in range(1000):
        z=(1-alpha)*q+alpha*(C@x)
        if np.max(abs(z-x),initial=0)<=1e-10*max(1,np.max(abs(z),initial=0)):return z
        x=z
    raise RuntimeError('Resolvent did not converge')

def pagerank(A):
    n=A.shape[0]
    if n==0:return np.array([])
    C=normalize(A);dang=np.asarray(A.sum(1)).ravel()==0;x=np.full(n,1/n)
    for _ in range(1000):
        y=.85*(C.T@x+x[dang].sum()/n)+.15/n
        if abs(y-x).sum()<1e-10:return y
        x=y
    raise RuntimeError('PageRank did not converge')

class Engine:
    def __init__(self,d):
        self.d=d.sort_values(['issue_day','invoice_code']).reset_index(drop=True)
        self.nodes=sorted(set(d.debtor_code)|set(d.creditor_code));self.n=len(self.nodes);ix={v:i for i,v in enumerate(self.nodes)}
        self.u=self.d.debtor_code.map(ix).to_numpy();self.v=self.d.creditor_code.map(ix).to_numpy()
        self.a=self.d.amount_cents.map(int).to_numpy(np.int64)
        # Positive total verified <= int64 max, so every selected CSR sum remains exact.
        if centsum(self.a)>np.iinfo(np.int64).max:raise ValueError('Use arbitrary precision aggregation for this dataset')
        self.s=self.d.issue_day.to_numpy(np.int64);self.du=self.d.due_day.to_numpy(np.int64);self.term=self.du-self.s
    def select(self,t,L,scheduled=True,valid_term=False):
        stop=np.searchsorted(self.s,t,side='right');start=0 if L==0 else np.searchsorted(self.s,t-L+1)
        ids=np.arange(start,stop)
        if scheduled:ids=ids[self.du[ids]>=t]
        if valid_term:ids=ids[self.term[ids]<=3650]
        return ids
    def snap(self,t,L,previous=None,prevday=None,alpha=.5,tau=30.,gamma=90.,bins=7,features=True,scheduled=True,valid_term=False):
        ids=self.select(t,L,scheduled,valid_term);u=self.u[ids];v=self.v[ids];a=self.a[ids];n=self.n
        A=sparse.csr_matrix((a,(u,v)),shape=(n,n),dtype=np.int64);A.eliminate_zeros()
        Cout=normalize(A);Cin=normalize(A.T.tocsr())
        elig=self.du[ids]>=t;rem=self.du[ids][elig]-t;w=a[elig]/100*np.exp(-rem/tau)
        qo=np.bincount(u[elig],weights=w,minlength=n);qi=np.bincount(v[elig],weights=w,minlength=n)
        at=0 if previous is None else alpha*np.exp(-(t-prevday)/gamma)
        zo=(1-at)*qo if previous is None else (1-at)*qo+at*(Cout@previous[0])
        zi=(1-at)*qi if previous is None else (1-at)*qi+at*(Cin@previous[1])
        sout=np.asarray(A.sum(1)).ravel();sin=np.asarray(A.sum(0)).ravel();active=np.flatnonzero(sout+sin)
        reciproc=A.minimum(A.T);rw=centsum(reciproc.data)/centsum(A.data) if A.nnz else np.nan
        rb=reciproc.nnz/A.nnz if A.nnz else np.nan
        summary={'snapshot_date':str(date.fromordinal(t+date(1970,1,1).toordinal())), 'n':len(active),'m':A.nnz,'selected_invoices':len(ids),'amount_cents':str(centsum(a)),
                 'density':A.nnz/(len(active)*(len(active)-1)) if len(active)>1 else np.nan,'weighted_reciprocity':rw,'binary_reciprocity':rb,'window_days':L}
        if not features:return None,summary,(zo,zi),A
        base={'firm_code':np.array(self.nodes)[active],'snapshot_date':summary['snapshot_date'],'gross_eur':(sout[active]+sin[active])/100,
              'strength_out_cents':sout[active],'strength_in_cents':sin[active],'role_balance':2*np.minimum(sout[active],sin[active])/(sout[active]+sin[active]),
              'q_out_eur':qo[active],'q_in_eur':qi[active],'mane_temporal_eur':(zo[active]+zi[active])/2,
              'mane_temporal_out_eur':zo[active],'mane_temporal_in_eur':zi[active]}
        mo=resolvent(Cout,qo,alpha);mi=resolvent(Cin,qi,alpha);base['mane_snapshot_eur']=(mo[active]+mi[active])/2
        B=A[active][:,active].tocsr();base['degree_out']=np.diff(B.indptr);base['degree_in']=np.diff(B.T.tocsr().indptr)
        base['pagerank_in']=pagerank(B);base['pagerank_out']=pagerank(B.T.tocsr())
        for role,focal,other in [('out',u,v),('in',v,u)]:
            total=np.bincount(focal,weights=a,minlength=n)
            cp,ent=hhi_groups(focal,focal*n+other,a,n);count=np.bincount(focal,minlength=n)
            base['hhi_counter_'+role]=cp[active];base['entropy_counter_'+role]=ent[active];base['count_'+role]=count[active]
            f=focal[elig];o=other[elig];av=a[elig];b=rem//bins;nb=int(b.max(initial=0))+1
            mh,me=hhi_groups(f,f*nb+b,av,n);jh,_=hhi_groups(f,(f*n+o)*nb+b,av,n)
            base['hhi_maturity_'+role]=mh[active];base['entropy_maturity_'+role]=me[active];base['hhi_joint_'+role]=jh[active]
            remaining=np.bincount(f,weights=av.astype(float)*rem,minlength=n);den=np.bincount(f,weights=av,minlength=n)
            mean=np.full(n,np.nan);np.divide(remaining,den,out=mean,where=den>0);base['mean_remaining_'+role]=mean[active]
            ok=np.isfinite(mh)&(total>0);summary['mean_hhi_maturity_'+role]=float(np.average(mh[ok],weights=total[ok])) if ok.any() else np.nan
        return pd.DataFrame(base),summary,(zo,zi),A

def fixed_demean(Z,firm,period):
    X=Z.astype(float).copy();nf=firm.max()+1;nt=period.max()+1
    cf=np.bincount(firm,minlength=nf);ct=np.bincount(period,minlength=nt)
    for it in range(1000):
        old=X.copy()
        for k in range(X.shape[1]):
            sf=np.bincount(firm,weights=X[:,k],minlength=nf);X[:,k]-=(sf/np.maximum(cf,1))[firm]
            st=np.bincount(period,weights=X[:,k],minlength=nt);X[:,k]-=(st/np.maximum(ct,1))[period]
        if np.max(abs(X-old),initial=0)<1e-8:return X
    raise RuntimeError('Fixed effects absorption did not converge')

def block_ids(T,L,rng):
    starts=rng.integers(T,size=int(np.ceil(T/L)));return ((starts[:,None]+np.arange(L))%T).ravel()[:T]

def fit_score_boot(d,y,x,fixed=True,B=999,L=12):
    z=d.dropna(subset=[y]+x+['snapshot_date','firm_code']).copy();tm,dates=pd.factorize(z.snapshot_date,sort=True);fm,_=pd.factorize(z.firm_code)
    Z=z[[y]+x].to_numpy(float)
    if fixed:Z=fixed_demean(Z,fm,tm);Y=Z[:,0];X=Z[:,1:]
    else:Y=Z[:,0];X=np.column_stack([np.ones(len(z)),Z[:,1:]])
    scales=np.std(X,axis=0);scales[scales<1e-14]=1;X=X/scales
    if np.linalg.matrix_rank(X)<X.shape[1]:raise ValueError('Unidentified within-sample coefficients')
    bread=np.linalg.inv(X.T@X);beta=bread@(X.T@Y);e=Y-X@beta
    scores=np.column_stack([np.bincount(tm,weights=X[:,k]*e,minlength=len(dates)) for k in range(X.shape[1])]);scores-=scores.mean(axis=0)
    rng=np.random.default_rng(SEED);draw=np.array([beta+bread@scores[block_ids(len(dates),L,rng)].sum(axis=0) for _ in range(B)])/scales
    beta=beta/scales;lo,hi=np.quantile(draw,[.025,.975],axis=0);pv=(1+(abs(draw-beta)>=abs(beta)).sum(axis=0))/(B+1)
    meat=scores.T@scores
    for lag in range(1,min(L,len(dates)-1)+1):
        cross=scores[lag:].T@scores[:-lag];meat+=(1-lag/(L+1))*(cross+cross.T)
    cov=bread@meat@bread;se=np.sqrt(np.maximum(np.diag(cov),0))/scales
    names=x if fixed else ['intercept']+x
    tab=pd.DataFrame({'predictor':names,'beta':beta,'ci_low':lo,'ci_high':hi,'p_score_block':pv,'se_date_HAC':se,'observations':len(z),'firms':z.firm_code.nunique(),'dates':len(dates),'block_months':L,'bootstrap_draws':B})
    return tab

def inference(panel,system,out):
    d=panel.copy();d['snapshot_date']=pd.to_datetime(d.snapshot_date);d=d.sort_values(['firm_code','snapshot_date'])
    ordinal=d.snapshot_date.dt.year*12+d.snapshot_date.dt.month;prev=ordinal.groupby(d.firm_code).shift(1);ok=ordinal-prev==1
    fields=['hhi_counter_out','hhi_maturity_out','hhi_joint_out','role_balance','gross_eur','count_out','mean_remaining_out','q_out_eur','q_in_eur']
    for f in fields:d[f+'_lag']=d.groupby('firm_code')[f].shift(1).where(ok)
    d['log_mane']=np.log1p(d.mane_temporal_eur);d['log_volume_lag']=np.log1p(d.gross_eur_lag);d['log_count_lag']=np.log1p(d.count_out_lag)
    d['log_q_out_lag']=np.log1p(d.q_out_eur_lag);d['log_q_in_lag']=np.log1p(d.q_in_eur_lag)
    controls=['log_volume_lag','log_count_lag','mean_remaining_out_lag'];results=[]
    specs=[('H1','log_mane',['hhi_counter_out_lag']+controls),('H2','hhi_maturity_out',['role_balance_lag']+controls),('H4','log_mane',['hhi_joint_out_lag','hhi_counter_out_lag','hhi_maturity_out_lag']+controls)]
    for name,y,x in specs:
        for L in [6,12,18]:
            tab=fit_score_boot(d,y,x,L=L);tab.insert(0,'hypothesis',name);tab.to_csv(out/f'{name}_regression_block{L}.csv',index=False)
            row=tab.iloc[0].to_dict();row['hypothesis']=name;results.append(row)
        if name=='H4':fit_score_boot(d,y,x+['log_q_out_lag','log_q_in_lag']).to_csv(out/'H4_seed_control.csv',index=False)
    s=system.sort_values('snapshot_date').copy();dt=pd.to_datetime(s.snapshot_date)
    for nm,values in [('dy',s.mean_hhi_maturity_out),('dx',s.weighted_reciprocity),('dn',np.log1p(s.n)),('dm',np.log1p(s.m))]:s[nm]=values.diff()
    s['sin']=np.sin(2*np.pi*dt.dt.month/12);s['cos']=np.cos(2*np.pi*dt.dt.month/12);s['firm_code']='system'
    for L in [6,12,18]:
        tab=fit_score_boot(s,'dy',['dx','dn','dm','sin','cos'],fixed=False,L=L);tab.insert(0,'hypothesis','H3');tab.to_csv(out/f'H3_regression_block{L}.csv',index=False)
        row=tab.iloc[1].to_dict();row['hypothesis']='H3';results.append(row)
    results=pd.DataFrame(results);main=results[results.block_months==12].copy();p=main.p_score_block.to_numpy();order=np.argsort(p);adj=np.maximum.accumulate((len(p)-np.arange(len(p)))*p[order]);ph=np.empty_like(p);ph[order]=np.minimum(adj,1);main['p_holm']=ph
    main.to_csv(out/'hypothesis_summary.csv',index=False);results.to_csv(out/'block_sensitivity.csv',index=False)
    return d,main

def annual_graph(d,y,out,heavy=True):
    g=d[d.issue_cohort==y];agg=g.groupby(['debtor_code','creditor_code']).amount_cents.agg(centsum);G=nx.DiGraph()
    for (u,v),a in agg.items():G.add_edge(u,v,weight=a/100,amount_cents=a,distance=100/a)
    nodes=sorted(G);n=len(nodes);U=nx.Graph()
    for u,v,ed in G.edges(data=True):
        if U.has_edge(u,v):U[u][v]['weight']+=ed['weight']
        else:U.add_edge(u,v,weight=ed['weight'])
    cores=nx.core_number(U);groups=nx.community.louvain_communities(G,weight='weight',seed=SEED);cmap={v:i for i,c in enumerate(groups) for v in c}
    scc=max(nx.strongly_connected_components(G),key=len);wcc=max(nx.weakly_connected_components(G),key=len)
    cluster=nx.clustering(G,weight='weight');BC={v:np.nan for v in nodes};CI=BC.copy();CO=BC.copy();eig=BC.copy()
    if heavy:
        if n<=5000:
            BC=nx.betweenness_centrality(G,weight='distance',normalized=True)
            CI=nx.closeness_centrality(G,distance='distance');CO=nx.closeness_centrality(G.reverse(copy=False),distance='distance');mode='exact'
        else:
            BC=nx.betweenness_centrality(G,k=64,weight='distance',normalized=True,seed=SEED);mode='64-source sampled betweenness; closeness not computed'
        if len(scc)>1:
            try:eig.update(nx.eigenvector_centrality(G.subgraph(scc),weight='weight',max_iter=5000,tol=1e-8))
            except nx.PowerIterationFailedConvergence:pass
    else:mode='not requested'
    # Core-periphery is operationalised as nested minimum-degree cohesion, not a fitted blockmodel.
    maxk=max(cores.values());row={'year':y,'invoices':len(g),'amount_cents':str(centsum(g.amount_cents)),'firms':n,'debtors':g.debtor_code.nunique(),'creditors':g.creditor_code.nunique(),'dual_role_firms':len(set(g.debtor_code)&set(g.creditor_code)),'directed_pairs':G.number_of_edges(),'density':nx.density(G),
        'weighted_reciprocity':sum(min(ed['weight'],G.get_edge_data(v,u,{}).get('weight',0)) for u,v,ed in G.edges(data=True))/sum(ed['weight'] for _,_,ed in G.edges(data=True)),
        'largest_scc_fraction':len(scc)/n,'largest_wcc_fraction':len(wcc)/n,'communities':len(groups),'modularity':nx.community.modularity(G,groups,weight='weight'),'max_kcore':maxk,'max_core_firms':sum(x==maxk for x in cores.values()),'mean_weighted_clustering':float(np.mean(list(cluster.values()))),'centrality_mode':mode,'median_term_days':float(g.term_days.median()),'issue_min':g.issue_date.min(),'issue_max':g.issue_date.max()}
    tab=pd.DataFrame({'firm_code':nodes,'betweenness':[BC[v] for v in nodes],'closeness_in':[CI[v] for v in nodes],'closeness_out':[CO[v] for v in nodes],'eigenvector_largest_scc':[eig[v] for v in nodes],'kcore':[cores[v] for v in nodes],'community':[cmap[v] for v in nodes],'weighted_clustering':[cluster[v] for v in nodes]})
    tab.to_pickle(out/'private'/f'annual_firms_{y}.pkl')
    return row,G,tab

def audit(csv,out):
    d=pd.read_csv(csv,dtype=str,keep_default_na=False);required=['invoice_code','debtor_code','creditor_code','amount_cents','issue_date','due_date','issue_cohort','analysis_role']
    if d.columns.tolist()!=required:raise ValueError('Schema differs from dictionary')
    if d.eq('').any().any() or d.apply(lambda x:x.ne(x.str.strip()).any()).any():raise ValueError('Blanks or whitespace')
    for f in ['invoice_code','debtor_code','creditor_code']:
        patt=r'INV\d+' if f=='invoice_code' else r'FIRM\d{6}'
        if not d[f].str.fullmatch(patt).all():raise ValueError('Identifier syntax '+f)
    if not d.amount_cents.str.fullmatch(r'\d+').all():raise ValueError('Noninteger amount')
    d.amount_cents=d.amount_cents.map(int)
    for f in ['issue_date','due_date']:
        values={v:date.fromisoformat(v) for v in d[f].unique()};d[f.replace('_date','_day')]=d[f].map(lambda v:(values[v]-date(1970,1,1)).days)
    d.issue_cohort=d.issue_cohort.astype(int);d['term_days']=d.due_day-d.issue_day
    errors={'nonpositive':int(d.amount_cents.le(0).sum()),'duplicate_invoice_id':int(d.invoice_code.duplicated().sum()),'self_invoice':int(d.debtor_code.eq(d.creditor_code).sum()),'negative_term':int(d.term_days.lt(0).sum()),'wrong_issue_cohort':int(d.issue_cohort.ne(d.issue_date.str[:4].astype(int)).sum())}
    if any(errors.values()):raise ValueError(errors)
    main=d[d.analysis_role.eq('issue_cohort')].copy();bridge=d[d.analysis_role.eq('terminal_bridge_only')].copy()
    if len(main)+len(bridge)!=len(d) or not main.issue_cohort.between(2012,2023).all() or not bridge.issue_cohort.eq(2024).all():raise ValueError('Role/cohort partition')
    mf=set(main.debtor_code)|set(main.creditor_code);af=set(d.debtor_code)|set(d.creditor_code)
    a=main.amount_cents.to_numpy(np.int64);order=np.sort(a);n=len(a);total=centsum(a);gini=centsum((2*int(i)-n-1)*int(v) for i,v in enumerate(order,1))/(n*total)
    audit={'sha256':hashlib.sha256(Path(csv).read_bytes()).hexdigest(),'all_rows':len(d),'analytical_rows':len(main),'bridge_rows':len(bridge),'analytical_amount_cents':str(total),'bridge_amount_cents':str(centsum(bridge.amount_cents)),'analytical_firms':len(mf),'all_stream_firms':len(af),'bridge_only_firms':len(af-mf),'checks':errors,
        'same_day_invoices':int(main.term_days.eq(0).sum()),'terms_gt3650':int(main.term_days.gt(3650).sum()),'gt3650_cents':str(centsum(main.loc[main.term_days.gt(3650),'amount_cents'])),'max_term_days':int(main.term_days.max()),'max_due_date':main.due_date.max(),'economic_duplicate_records':int(main.duplicated(['debtor_code','creditor_code','amount_cents','issue_date','due_date'],keep=False).sum()),'face_value_gini':gini,'top_1pct_share':centsum(order[-int(np.ceil(.01*n)):])/total,'median_face_value_eur':float(np.median(a)/100),'mean_face_value_eur':total/n/100,'median_term_days':float(main.term_days.median())}
    if len(main)!=749952 or total!=9970501556950:raise ValueError('README count/value mismatch')
    savejson(out/'audit.json',audit)
    dist=[]
    for name,x in [('face_value_eur',a/100),('term_days',main.term_days.to_numpy())]:
        row={'variable':name,'n':len(x),'mean':float(np.mean(x)),'sd':float(np.std(x,ddof=1))};row.update({f'q{q}':float(np.quantile(x,q/100)) for q in [0,1,25,50,75,90,95,99,100]});dist.append(row)
    pd.DataFrame(dist).to_csv(out/'invoice_distributions.csv',index=False)
    main.loc[main.term_days.gt(3650),['invoice_code','issue_cohort','issue_date','due_date','term_days','amount_cents']].to_csv(out/'private'/'long_term_records.csv',index=False)
    return main,audit

def plots(out,annual,panel,system,last_graph,last_annual):
    plt.rcParams.update({'font.size':11,'axes.titlesize':12})
    def finish(fig,name):fig.tight_layout();fig.savefig(out/(name+'.png'),dpi=150,bbox_inches='tight');fig.savefig(out/(name+'.pdf'),bbox_inches='tight');plt.close(fig)
    fig,ax=plt.subplots(1,3,figsize=(12,3.8))
    for a,col,title in zip(ax,['invoices','firms','directed_pairs'],['Invoice records','Active firms','Directed firm pairs']):a.plot(annual.year,annual[col],'o-',color='#843047');a.set(xlabel='Issue cohort',ylabel=title,title=title);a.ticklabel_format(axis='y',style='sci',scilimits=(0,0))
    finish(fig,'fig01_annual_size')
    last=panel[panel.snapshot_date==panel.snapshot_date.max()].copy()
    def ecdf(ax,x,label):
        x=np.sort(np.asarray(x,float));x=x[np.isfinite(x)];ax.step(x,np.arange(1,len(x)+1)/len(x),where='post',label=label)
    fig,ax=plt.subplots(1,3,figsize=(12,3.8))
    for a,c,label in zip(ax,['degree_out','pagerank_in','mane_temporal_eur'],['Debtor counterparties','Incoming PageRank','Temporal MANE (EUR-scaled)']):
        ecdf(a,last[c],label);a.set(xlabel=label,ylabel='Cumulative firm proportion');a.set_xscale('symlog',linthresh=1 if c=='degree_out' else 1e-5)
    finish(fig,'fig03_centrality')
    fig,ax=plt.subplots(1,2,figsize=(10,4))
    for role in ['out','in']:ecdf(ax[0],last['hhi_counter_'+role],role);ecdf(ax[1],last['hhi_maturity_'+role],role)
    for a,l in zip(ax,['Counterparty HHI','Seven-day maturity-bin HHI']):a.set(xlabel=l,ylabel='Cumulative firm proportion');a.legend(title='Firm direction')
    finish(fig,'fig04_concentration')
    fig,ax=plt.subplots(2,1,figsize=(10,6),sharex=True);dt=pd.to_datetime(system.snapshot_date)
    ax[0].plot(dt,system.weighted_reciprocity,label='Weighted reciprocity');ax[0].plot(dt,system.weighted_edge_jaccard,label='Weighted edge persistence');ax[1].plot(dt,system.mean_hhi_maturity_out,label='Value-weighted debtor maturity HHI')
    for a in ax:a.set_ylabel('Index');a.legend()
    ax[1].set(xlabel='Month-end observation',xlim=(pd.Timestamp('2012-01-01'),pd.Timestamp('2023-12-31')));finish(fig,'fig06_temporal')
    fig,ax=plt.subplots(figsize=(6,5));ax.scatter(last.gross_eur.rank(ascending=False),last.mane_temporal_eur.rank(ascending=False),s=8,alpha=.3,color='#843047');ax.set(xlabel='Gross recorded-value rank',ylabel='Temporal MANE rank',title='2023-12-31; lower rank denotes higher score');finish(fig,'fig07_rankings')
    G=last_graph;degree=dict(G.degree(weight='weight'));selected=sorted(G,key=lambda v:degree[v],reverse=True)[:60];H=G.subgraph(selected).copy();pos=nx.spring_layout(H,seed=SEED,weight=None,iterations=150);index=last_annual.set_index('firm_code')
    for name,col,title in [('fig02_directed_network',None,'Debtor-to-creditor network'),('fig05_communities','community','Louvain communities'),('fig05b_core','kcore','Minimum-degree core structure (not a fitted blockmodel)')]:
        fig,ax=plt.subplots(figsize=(9,6));nx.draw_networkx_edges(H,pos,ax=ax,alpha=.25,arrows=True,arrowsize=9)
        colors=[index.loc[v,col] for v in H] if col else [G.out_degree(v)/max(1,G.degree(v)) for v in H]
        sc=nx.draw_networkx_nodes(H,pos,ax=ax,node_color=colors,cmap=plt.cm.viridis,node_size=90)
        if col!='community':fig.colorbar(sc,ax=ax,label='k-core number' if col else 'Outgoing-degree fraction')
        ax.set_title('2023 annual issued network: '+title+'\nInduced 60 highest-strength firms; no identifying labels');ax.axis('off');finish(fig,name)

def forward(d,out):
    d=d.copy();nextdate=d.groupby('firm_code').snapshot_date.shift(-1);ords=d.snapshot_date.dt.year*12+d.snapshot_date.dt.month;nord=nextdate.dt.year*12+nextdate.dt.month
    d['label_date']=nextdate;d['target']=np.log1p(d.groupby('firm_code').q_out_eur.shift(-1)).where(nord-ords==1)
    d['log_gross']=np.log1p(d.gross_eur);d['log_count']=np.log1p(d.count_out);d['log_mane']=np.log1p(d.mane_temporal_eur);d['log_q_out']=np.log1p(d.q_out_eur);d['log_q_in']=np.log1p(d.q_in_eur)
    base=['log_gross','log_count','mean_remaining_out'];cent=base+['pagerank_in','pagerank_out','degree_in','degree_out'];conc=cent+['hhi_counter_out','hhi_maturity_out','hhi_joint_out'];seeds=conc+['log_q_out','log_q_in'];models={'volume':base,'centrality':cent,'concentration':conc,'maturity_seed':seeds,'maturity_seed_plus_mane':seeds+['log_mane']};rows=[];errors=[]
    for year in range(2015,2024):
        cut=pd.Timestamp(year,1,1);purge=cut-pd.DateOffset(months=12);train=d[(d.snapshot_date<purge)&(d.label_date<purge)&d.target.notna()];test=d[(d.snapshot_date>=cut)&(d.snapshot_date<pd.Timestamp(year+1,1,1))&d.target.notna()]
        if train.snapshot_date.nunique()<24 or len(test)<30:continue
        y=test.target.to_numpy()
        for name,cols in models.items():
            med=train[cols].median().fillna(0);X=train[cols].fillna(med).to_numpy(float);T=test[cols].fillna(med).to_numpy(float);mu=X.mean(0);sd=X.std(0);sd[sd==0]=1
            X=np.column_stack([np.ones(len(X)),(X-mu)/sd]);T=np.column_stack([np.ones(len(T)),(T-mu)/sd]);b=np.linalg.lstsq(X,train.target.to_numpy(),rcond=None)[0];pred=T@b
            rows.append({'year':year,'model':name,'training_rows':len(train),'test_rows':len(test),'rmse':float(np.sqrt(np.mean((pred-y)**2))),'mae':float(np.mean(abs(pred-y))),'r2':1-float(np.sum((pred-y)**2))/float(np.sum((y-y.mean())**2))})
            for dt,ids in test.groupby('snapshot_date').indices.items():errors.append({'snapshot_date':dt,'model':name,'mse':float(np.mean((pred[ids]-y[ids])**2)),'n':len(ids)})
        pred=test.log_q_out.to_numpy();rows.append({'year':year,'model':'persistence','training_rows':len(train),'test_rows':len(test),'rmse':float(np.sqrt(np.mean((pred-y)**2))),'mae':float(np.mean(abs(pred-y))),'r2':1-float(np.sum((pred-y)**2))/float(np.sum((y-y.mean())**2))})
    pd.DataFrame(rows).to_csv(out/'forward_metrics.csv',index=False);err=pd.DataFrame(errors);err.to_csv(out/'forward_date_errors.csv',index=False)
    wide=err.pivot(index='snapshot_date',columns='model',values='mse').dropna();diff=(wide.maturity_seed_plus_mane-wide.maturity_seed).to_numpy();rng=np.random.default_rng(SEED)
    boots=np.array([np.mean(diff[block_ids(len(diff),12,rng)]) for _ in range(999)]);savejson(out/'forward_incremental_uncertainty.json',{'target':'next observed month log1p outgoing contractual seed','unit':'equally weighted held-out dates','mse_difference_plus_mane_minus_seed':float(diff.mean()),'ci_low':float(np.quantile(boots,.025)),'ci_high':float(np.quantile(boots,.975)),'held_out_dates':len(diff),'block_months':12,'no_payment_or_default_outcome':True})
    fig,ax=plt.subplots(figsize=(10,4))
    for nm,z in pd.DataFrame(rows).groupby('model'):ax.plot(z.year,z.rmse,'o-',label=nm)
    ax.set(xlabel='Held-out year; 12-month purge',ylabel='RMSE: log(1 + contractual seed in EUR)');ax.legend(fontsize=8,ncol=2);fig.tight_layout();fig.savefig(out/'fig10_forward.png',dpi=150);plt.close(fig)

def run(csv,out):
    out=Path(out);out.mkdir(parents=True,exist_ok=True);(out/'private').mkdir(exist_ok=True);start=time.time();main,aud=audit(csv,out);eng=Engine(main)
    annual=[];lastG=None;lastAnnual=None
    for y in range(2012,2024):
        print('annual',y,flush=True);row,lastG,lastAnnual=annual_graph(main,y,out);annual.append(row)
    annual=pd.DataFrame(annual);annual.to_csv(out/'annual_networks.csv',index=False)
    dates=pd.date_range('2012-01-01','2023-12-31',freq='ME');panels={};systems={}
    for L in [30,90,365,0]:
        frames=[];summaries=[];old=None;previous=None;prevday=None
        for dt in dates:
            t=(dt.date()-date(1970,1,1)).days;f,s,previous,A=eng.snap(t,L,previous,prevday);prevday=t
            if old is None:s['weighted_edge_jaccard']=np.nan;s['edge_jaccard']=np.nan
            else:
                small=A.minimum(old);large=A.maximum(old);s['weighted_edge_jaccard']=centsum(small.data)/centsum(large.data) if large.nnz else np.nan;s['edge_jaccard']=small.nnz/large.nnz if large.nnz else np.nan
            old=A;frames.append(f);summaries.append(s)
        panels[L]=pd.concat(frames,ignore_index=True);systems[L]=pd.DataFrame(summaries);panels[L].to_pickle(out/'private'/f'panel_{L}.pkl');systems[L].to_csv(out/f'monthly_network_{L}.csv',index=False)
        print('monthly window',L,'rows',len(panels[L]),'elapsed',round(time.time()-start),flush=True)
    panel=panels[90];system=systems[90];d,hyp=inference(panel,system,out);forward(d,out)
    # Rank stability on common active firms, including top-100 set overlap.
    comp=[];ref=panel[['firm_code','snapshot_date','mane_temporal_eur']]
    for L,p in panels.items():
        z=ref.merge(p[['firm_code','snapshot_date','mane_temporal_eur']],on=['firm_code','snapshot_date'],suffixes=('_ref','_alt'))
        for dt,g in z.groupby('snapshot_date'):
            if len(g)>2:
                k=min(100,len(g));a=set(g.nlargest(k,'mane_temporal_eur_ref').firm_code);b=set(g.nlargest(k,'mane_temporal_eur_alt').firm_code)
                comp.append({'snapshot_date':dt,'alternative_days':L,'common_firms':len(g),'spearman':float(spearmanr(g.mane_temporal_eur_ref,g.mane_temporal_eur_alt).statistic),'top100_overlap':len(a&b)/k})
    pd.DataFrame(comp).to_csv(out/'window_rank_stability.csv',index=False)
    last=panel[panel.snapshot_date==panel.snapshot_date.max()].copy();ranks=[]
    for c in ['gross_eur','pagerank_in','q_out_eur','mane_snapshot_eur','hhi_counter_out','hhi_maturity_out','role_balance']:
        good=last[[c,'mane_temporal_eur']].dropna();ranks.append({'comparator':c,'firms':len(good),'spearman':float(spearmanr(good[c],good.mane_temporal_eur).statistic)})
    pd.DataFrame(ranks).to_csv(out/'rank_correlations.csv',index=False)
    for role in ['out','in']:
        tab=last[['hhi_counter_'+role,'hhi_maturity_'+role,'hhi_joint_'+role,'count_'+role]].describe(percentiles=[.25,.5,.75,.9,.95]);tab.to_csv(out/f'concentration_summary_{role}.csv')
    top=last.nlargest(10,'mane_temporal_eur')[['firm_code','gross_eur','mane_temporal_eur','q_out_eur','q_in_eur','role_balance','degree_out','degree_in']];top.to_csv(out/'top10_exposure.csv',index=False)
    # Full historical temporal alpha/tau/gamma sensitivity at final month, not snapshot-only.
    baseline=last.set_index('firm_code').mane_temporal_eur;sens=[]
    for alpha,tau,gamma in [(0,30,90),(.25,30,90),(.75,30,90),(.5,7,90),(.5,90,90),(.5,30,30),(.5,30,365)]:
        previous=None;prevday=None
        for dt in dates:
            t=(dt.date()-date(1970,1,1)).days;_,s,previous,A=eng.snap(t,90,previous,prevday,alpha=alpha,tau=tau,gamma=gamma,features=False);prevday=t
        scores=pd.Series((previous[0]+previous[1])/2,index=eng.nodes).reindex(baseline.index)
        sens.append({'alpha':alpha,'tau_days':tau,'gamma_days':gamma,'spearman':float(spearmanr(baseline,scores).statistic),'common_firms':len(scores)})
    pd.DataFrame(sens).to_csv(out/'temporal_parameter_sensitivity.csv',index=False)
    # Anomalous long-term exclusion sensitivity; primary rows are not altered.
    previous=None;prevday=None;badframes=[];bads=[]
    for dt in dates:
        t=(dt.date()-date(1970,1,1)).days;f,s,previous,A=eng.snap(t,90,previous,prevday,valid_term=True);prevday=t;badframes.append(f);bads.append(s)
    altered=pd.concat(badframes,ignore_index=True);al=altered[altered.snapshot_date==last.snapshot_date.iloc[0]];z=last.merge(al,on='firm_code',suffixes=('_main','_clean'))
    savejson(out/'long_term_sensitivity.json',{'excluded_invoices':aud['terms_gt3650'],'rank_spearman_final':float(spearmanr(z.mane_temporal_eur_main,z.mane_temporal_eur_clean).statistic),'common_firms_final':len(z)})
    # Daily scalar topology and rank comparison; monthly conventional features above.
    daily=[];previous=None;prevday=None;monthcomp=[]
    for dt in pd.date_range('2012-01-01','2023-12-31',freq='D'):
        t=(dt.date()-date(1970,1,1)).days;_,s,previous,A=eng.snap(t,90,previous,prevday,features=False);prevday=t;daily.append(s)
        if dt.is_month_end:
            b=panel[panel.snapshot_date==str(dt.date())].set_index('firm_code');scores=pd.Series((previous[0]+previous[1])/2,index=eng.nodes).reindex(b.index)
            if len(b)>2:monthcomp.append({'snapshot_date':str(dt.date()),'common_firms':len(b),'spearman_daily_vs_monthly':float(spearmanr(b.mane_temporal_eur,scores).statistic)})
    pd.DataFrame(daily).to_csv(out/'daily_network_90.csv',index=False);pd.DataFrame(monthcomp).to_csv(out/'daily_monthly_rank_comparison.csv',index=False)
    # Cadence sensitivity on identical 90-day lookback at quarter and year ends.
    freqrows=[]
    for freq in ['QE','YE']:
        previous=None;prevday=None
        for dt in pd.date_range('2012-01-01','2023-12-31',freq=freq):
            t=(dt.date()-date(1970,1,1)).days;_,s,previous,A=eng.snap(t,90,previous,prevday,features=False);prevday=t;b=panel[panel.snapshot_date==str(dt.date())].set_index('firm_code');scores=pd.Series((previous[0]+previous[1])/2,index=eng.nodes).reindex(b.index)
            if len(b)>2:freqrows.append({'cadence':freq,'snapshot_date':str(dt.date()),'common_firms':len(b),'spearman':float(spearmanr(b.mane_temporal_eur,scores).statistic)})
    pd.DataFrame(freqrows).to_csv(out/'cadence_rank_stability.csv',index=False)
    plots(out,annual,panel,system,lastG,lastAnnual)
    # Additional robustness charts.
    cmp=pd.DataFrame(comp);fig,ax=plt.subplots(figsize=(10,4))
    for L,g in cmp.groupby('alternative_days'):ax.plot(pd.to_datetime(g.snapshot_date),g.spearman,label='Full history' if L==0 else f'{L} days')
    ax.set(xlabel='Month-end',ylabel='Spearman correlation vs 90-day baseline',xlim=(pd.Timestamp('2012-01-01'),pd.Timestamp('2023-12-31')));ax.legend();fig.tight_layout();fig.savefig(out/'fig09_windows.png',dpi=150);plt.close(fig)
    sen=pd.DataFrame(sens);fig,ax=plt.subplots(figsize=(10,4));labels=[f'a={r.alpha:g}, tau={r.tau_days:g}, gamma={r.gamma_days:g}' for r in sen.itertuples()];ax.barh(labels,sen.spearman,color='#843047');ax.set(xlim=(0,1),xlabel='Final-date rank correlation vs baseline');fig.tight_layout();fig.savefig(out/'fig08_parameters.png',dpi=150);plt.close(fig)
    savejson(out/'execution.json',{'input':str(csv),'elapsed_seconds':time.time()-start,'seed':SEED,'alpha':.5,'tau_days':30,'gamma_days':90,'primary_window_days':90,'maturity_bin_days':7,'daily_observations':len(daily),'python':sys.version,'numpy':np.__version__,'pandas':pd.__version__,'networkx':nx.__version__,'bootstrap':'circular time-block resampling of whole-date estimating-equation scores conditional on absorbed fixed effects; not invoice/graph reconstruction','bootstrap_draws':999,'bridge_excluded':True,'no_payment_outcomes':True,'limits':['closeness uncomputed for annual graphs >5000 firms','betweenness sampled at 64 sources above 5000 firms','core-periphery approximated by k-core, no fitted blockmodel','Louvain used, not Leiden','no causal or external credit-risk validation','no direct clearing-policy execution','no proof of global novelty','no license or re-identification permission established']})
    print('COMPLETE',round(time.time()-start),'seconds',flush=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--csv',required=True);ap.add_argument('--out',required=True);a=ap.parse_args();run(a.csv,a.out)


==> replication/paper1_empirical_diagnostics.py <==
#!/usr/bin/env python3
"""Supplemental audits and degree-ordered binary core/periphery template fits.
This is a restricted template fit, not an unrestricted latent blockmodel.
It preserves original records and never joins annual files into the sample.
"""
import argparse,json,hashlib
from pathlib import Path
import numpy as np
import pandas as pd
import networkx as nx
from scipy.sparse.linalg import eigs

def eigenvector_2023(d,out):
    z=d[(d.issue_cohort=='2023')&(d.analysis_role=='issue_cohort')];g=nx.DiGraph()
    for (u,v),a in z.groupby(['debtor_code','creditor_code']).amount_cents.agg(lambda x:sum(map(int,x))).items():g.add_edge(u,v,weight=a/100)
    s=max(nx.strongly_connected_components(g),key=len);nodes=sorted(s)
    A=nx.to_scipy_sparse_array(g.subgraph(s),nodelist=nodes,weight='weight',format='csr',dtype=float);A=A/A.data.max()
    values,vec=eigs(A.T,k=1,which='LR',tol=1e-10,maxiter=20000);v=np.real(vec[:,0]);v*=np.sign(v.sum())
    residual=float(np.linalg.norm(A.T@v-values[0].real*v)/np.linalg.norm(v))
    if abs(values[0].imag)>1e-7 or v.min()<-1e-8 or residual>1e-8:raise ValueError('Eigenpair validation failed')
    v=np.maximum(v,0);v=v/np.linalg.norm(v)
    pd.DataFrame({'firm_code':nodes,'eigenvector_largest_scc':v}).to_csv(out/'eigenvector_2023.csv',index=False)
    (out/'eigenvector_validation.json').write_text(json.dumps({'year':2023,'largest_scc_firms':len(nodes),'method':'ARPACK largest-real eigenpair on scaled transpose, tolerance 1e-10','relative_residual':residual,'nonnegative':True},indent=2))

def main(csv,out,annual_dir=None):
    out=Path(out);out.mkdir(exist_ok=True,parents=True)
    d=pd.read_csv(csv,dtype=str,keep_default_na=False);m=d[d.analysis_role=='issue_cohort'];rows=[]
    for year,g in m.groupby('issue_cohort'):
        U=nx.Graph();U.add_edges_from(zip(g.debtor_code,g.creditor_code));n=len(U);nodes=sorted(U,key=lambda x:(-U.degree(x),x));rank={v:i for i,v in enumerate(nodes)}
        rr=np.array([(rank[u],rank[v]) for u,v in U.edges()]);total=n*(n-1);pA=2*len(rr)/total
        mins=np.minimum(rr[:,0],rr[:,1]);maxs=np.maximum(rr[:,0],rr[:,1]);touch=np.cumsum(np.bincount(mins,minlength=n));cc=np.cumsum(np.bincount(maxs,minlength=n));k=np.arange(1,n)
        pB=k*(2*n-k-1)/total;rho=(2*touch[k-1]/total-pA*pB)/np.sqrt(pA*(1-pA)*pB*(1-pB));j=int(np.nanargmax(rho));size=int(k[j]);ncc=int(cc[size-1]);ncp=int(touch[size-1]-ncc);npp=len(rr)-ncc-ncp
        rows.append({'year':int(year),'firms':n,'undirected_pairs':len(rr),'fitted_core_firms':size,'core_fraction':size/n,'template_correlation':float(rho[j]),'core_core_density':2*ncc/(size*(size-1)) if size>1 else np.nan,'core_periphery_density':ncp/(size*(n-size)),'periphery_periphery_density':2*npp/((n-size)*(n-size-1)) if n-size>1 else np.nan,'method':'degree-ordered membership, maximum binary ideal-template Pearson correlation; undirected projection'})
    pd.DataFrame(rows).to_csv(out/'core_periphery_template.csv',index=False)
    if annual_dir:
        master=d.set_index('invoice_code');checks=[]
        for p in Path(annual_dir).glob('*.csv'):
            a=pd.read_csv(p,dtype=str,keep_default_na=False)
            if 'uid' not in a:continue
            z=a.rename(columns={'uid':'invoice_code','debtor':'debtor_code','creditor':'creditor_code','cohort':'issue_cohort'}).set_index('invoice_code');cols=['debtor_code','creditor_code','amount_cents','issue_date','due_date','issue_cohort'];year=int(z.issue_cohort.iloc[0])
            checks.append({'year':year,'rows':len(z),'matches_master':bool(z[cols].eq(master.reindex(z.index)[cols]).all().all()),'matches_year_id_set':set(z.index)==set(master[master.issue_cohort==str(year)].index),'sha256':hashlib.sha256(p.read_bytes()).hexdigest()})
        pd.DataFrame(checks).sort_values('year').to_csv(out/'annual_file_reconciliation.csv',index=False)
    eigenvector_2023(d,out)
    print(pd.DataFrame(rows).to_string(index=False))

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--csv',required=True);p.add_argument('--out',required=True);p.add_argument('--annual-dir');a=p.parse_args();main(a.csv,a.out,a.annual_dir)


==> replication/paper1_empirical_selftest.py <==
#!/usr/bin/env python3
"""Small synthetic verification of current engine; never empirical evidence."""
import numpy as np
import pandas as pd
from scipy import sparse
from paper1_empirical_analysis import Engine,normalize,resolvent,block_ids

def run():
    data=pd.DataFrame([
      dict(invoice_code='INV1',debtor_code='FIRM000001',creditor_code='FIRM000002',amount_cents=10000,issue_day=0,due_day=10),
      dict(invoice_code='INV2',debtor_code='FIRM000001',creditor_code='FIRM000003',amount_cents=30000,issue_day=0,due_day=10),
      dict(invoice_code='INV3',debtor_code='FIRM000002',creditor_code='FIRM000001',amount_cents=20000,issue_day=0,due_day=10)])
    E=Engine(data);f,s,prev,A=E.snap(0,90,bins=7);f=f.set_index('firm_code')
    assert s['selected_invoices']==3 and int(s['amount_cents'])==60000 and np.isclose(s['weighted_reciprocity'],1/3)
    assert np.isclose(f.loc['FIRM000001','hhi_counter_out'],.625) and f.loc['FIRM000001','hhi_maturity_out']==1
    assert np.isclose(f.loc['FIRM000001','q_out_eur'],400*np.exp(-10/30))
    C=normalize(A);q=np.array([400.,200.,0.])*np.exp(-10/30);m=resolvent(C,q,.5)
    assert np.allclose(m,np.linalg.solve(np.eye(3)-.5*C.toarray(),.5*q))
    f2,s2,prev2,A2=E.snap(1,90,prev,0);q2=np.array([400.,200.,0.])*np.exp(-9/30);a=.5*np.exp(-1/90)
    assert np.allclose(prev2[0],(1-a)*q2+a*(normalize(A2)@prev[0]))
    assert len(E.select(11,90))==0 and len(E.select(11,90,scheduled=False))==3
    big=2**53+1;data2=data.iloc[:1].copy();data2['amount_cents']=big;E2=Engine(data2);_,ss,_,a2=E2.snap(0,90)
    assert int(ss['amount_cents'])==big and int(a2.data[0])==big
    ids=block_ids(15,4,np.random.default_rng(1729));assert len(ids)==15 and np.all((ids>=0)&(ids<15))
    print('PASS: sparse cents >2**53; eligibility; directed reciprocity; HHI; seed; resolvent; recursion; block indices')
if __name__=='__main__':run()


==> replication/paper1_extended_R1_R4_robustness.py <==
#!/usr/bin/env python3
"""
Extended Robustness Battery (R1-R4) for:
"Beyond Invoice Volumes: Temporal Network Structure, Maturity Concentration,
and Systemic Liquidity Exposure in SME Trade-Credit Networks"

Tests executed directly on Mendeley Data V1 master CSV (doi:10.17632/28rbmvwsm9.1):
  R1: 2021-cohort exclusion (both panel-snapshot exclusion and raw-ledger rebuild)
  R2: Within-FE Variance Inflation Factors (VIF) and condition numbers (H1, H2, H4, H4+seeds)
  R3: Sub-period structural regime split (2012-2019 vs. 2020-2023)
  R4: Shannon counterparty entropy, CR1 top-counterparty share, 1%-99% Winsorization,
      and multi-invoice active-debtor filter (count_out_lag >= 2)

Usage:
  python paper1_extended_R1_R4_robustness.py --csv pseudonymized_atomic_invoice_records_2012_2024-02-08.csv.gz --out ./r1_r4_out
"""
import argparse, json, time
from datetime import date
from pathlib import Path
import numpy as np
import pandas as pd
from scipy import sparse

SEED = 1729

def centsum(a):
    return sum(map(int, a))

def hhi_ent_cr1_groups(focal, group, a, n):
    if not len(a):
        return np.full(n, np.nan), np.full(n, np.nan), np.full(n, np.nan)
    _, inv = np.unique(group, return_inverse=True)
    tot = np.bincount(inv, weights=a)
    first = np.unique(inv, return_index=True)[1]
    owner = focal[first]
    strength = np.bincount(focal, weights=a, minlength=n)
    p = tot / strength[owner]
    hh = np.bincount(owner, weights=p * p, minlength=n)
    ent = np.bincount(owner, weights=-p * np.log(p), minlength=n)
    cr1 = np.zeros(n, dtype=float)
    np.maximum.at(cr1, owner, p)
    hh[strength == 0] = np.nan
    ent[strength == 0] = np.nan
    cr1[strength == 0] = np.nan
    return hh, ent, cr1

def normalize(A):
    s = np.asarray(A.sum(1), float).ravel()
    v = np.zeros(len(s))
    np.divide(1.0, s, out=v, where=s > 0)
    return (sparse.diags(v) @ A).tocsr()

def load_analytical_df(csv_path):
    d = pd.read_csv(csv_path, dtype=str, keep_default_na=False)
    d = d[d['analysis_role'] == 'issue_cohort'].copy()
    d['amount_cents'] = d['amount_cents'].astype(np.int64)
    d['issue_cohort'] = d['issue_cohort'].astype(int)
    epoch = date(1970, 1, 1).toordinal()
    def parse_days(series):
        uniq = series.unique()
        mapping = {s: date.fromisoformat(s).toordinal() - epoch for s in uniq}
        return series.map(mapping).to_numpy(np.int64)
    d['issue_day'] = parse_days(d['issue_date'])
    d['due_day'] = parse_days(d['due_date'])
    d['term_days'] = d['due_day'] - d['issue_day']
    return d

def build_monthly_panel(d, L=90, alpha=0.5, tau=30.0, gamma=90.0, bins=7):
    d = d.sort_values(['issue_day', 'invoice_code']).reset_index(drop=True)
    nodes = sorted(set(d['debtor_code']) | set(d['creditor_code']))
    n = len(nodes)
    ix = {v: i for i, v in enumerate(nodes)}
    u_all = d['debtor_code'].map(ix).to_numpy(np.int64)
    v_all = d['creditor_code'].map(ix).to_numpy(np.int64)
    a_all = d['amount_cents'].to_numpy(np.int64)
    s_all = d['issue_day'].to_numpy(np.int64)
    du_all = d['due_day'].to_numpy(np.int64)
    nodes_arr = np.array(nodes)
    epoch = date(1970, 1, 1).toordinal()
    try:
        dates = pd.date_range('2012-01-01', '2023-12-31', freq='ME')
    except ValueError:
        dates = pd.date_range('2012-01-01', '2023-12-31', freq='M')
    prev, prevday, frames, sys_rows = None, None, [], []
    for dt in dates:
        t = dt.date().toordinal() - epoch
        stop = np.searchsorted(s_all, t, side='right')
        start = 0 if L == 0 else np.searchsorted(s_all, t - L + 1)
        ids = np.arange(start, stop)
        ids = ids[du_all[ids] >= t]
        u, v, a = u_all[ids], v_all[ids], a_all[ids]
        A = sparse.csr_matrix((a, (u, v)), shape=(n, n), dtype=np.int64)
        A.eliminate_zeros()
        Cout, Cin = normalize(A), normalize(A.T.tocsr())
        rem = du_all[ids] - t
        w = (a / 100.0) * np.exp(-rem / tau)
        qo = np.bincount(u, weights=w, minlength=n)
        qi = np.bincount(v, weights=w, minlength=n)
        at = 0.0 if prev is None else alpha * np.exp(-(t - prevday) / gamma)
        zo = (1.0 - at) * qo if prev is None else (1.0 - at) * qo + at * (Cout @ prev[0])
        zi = (1.0 - at) * qi if prev is None else (1.0 - at) * qi + at * (Cin @ prev[1])
        prev, prevday = (zo, zi), t
        sout = np.asarray(A.sum(1)).ravel()
        sin = np.asarray(A.sum(0)).ravel()
        active = np.flatnonzero(sout + sin)
        recip = A.minimum(A.T)
        rw = centsum(recip.data) / centsum(A.data) if A.nnz else np.nan
        sdate = dt.strftime('%Y-%m-%d')
        cp_out, ent_out, cr1_out = hhi_ent_cr1_groups(u, u * n + v, a, n)
        cnt_out = np.bincount(u, minlength=n)
        b = rem // bins
        nb = int(b.max(initial=0)) + 1
        mh_out, me_out, _ = hhi_ent_cr1_groups(u, u * nb + b, a, n)
        jh_out, _, _ = hhi_ent_cr1_groups(u, (u * n + v) * nb + b, a, n)
        rem_num = np.bincount(u, weights=a.astype(float) * rem, minlength=n)
        rem_den = np.bincount(u, weights=a, minlength=n)
        mean_rem = np.full(n, np.nan)
        np.divide(rem_num, rem_den, out=mean_rem, where=rem_den > 0)
        tot_out = np.bincount(u, weights=a, minlength=n)
        ok_m = np.isfinite(mh_out) & (tot_out > 0)
        mean_hhi_mat_out = float(np.average(mh_out[ok_m], weights=tot_out[ok_m])) if ok_m.any() else np.nan
        sys_rows.append({'snapshot_date': sdate, 'n': len(active), 'm': A.nnz, 'weighted_reciprocity': rw, 'mean_hhi_maturity_out': mean_hhi_mat_out})
        frames.append(pd.DataFrame({
            'firm_code': nodes_arr[active], 'snapshot_date': sdate,
            'gross_eur': (sout[active] + sin[active]) / 100.0,
            'role_balance': 2.0 * np.minimum(sout[active], sin[active]) / (sout[active] + sin[active]),
            'q_out_eur': qo[active], 'q_in_eur': qi[active],
            'mane_temporal_eur': (zo[active] + zi[active]) / 2.0,
            'hhi_counter_out': cp_out[active], 'entropy_counter_out': ent_out[active], 'cr1_counter_out': cr1_out[active],
            'count_out': cnt_out[active], 'hhi_maturity_out': mh_out[active], 'entropy_maturity_out': me_out[active],
            'hhi_joint_out': jh_out[active], 'mean_remaining_out': mean_rem[active],
        }))
    return pd.concat(frames, ignore_index=True), pd.DataFrame(sys_rows)

def fixed_demean(Z, firm, period):
    X = Z.astype(float).copy()
    nf, nt = firm.max() + 1, period.max() + 1
    cf, ct = np.bincount(firm, minlength=nf), np.bincount(period, minlength=nt)
    for _ in range(1000):
        old = X.copy()
        for k in range(X.shape[1]):
            X[:, k] -= (np.bincount(firm, weights=X[:, k], minlength=nf) / np.maximum(cf, 1))[firm]
            X[:, k] -= (np.bincount(period, weights=X[:, k], minlength=nt) / np.maximum(ct, 1))[period]
        if np.max(abs(X - old), initial=0) < 1e-8:
            return X
    raise RuntimeError('FE demeaning did not converge')

def block_ids(T, L, rng):
    starts = rng.integers(T, size=int(np.ceil(T / L)))
    return ((starts[:, None] + np.arange(L)) % T).ravel()[:T]

def fit_score_boot(d, y, x, fixed=True, B=999, L=12, compute_vif=False):
    z = d.dropna(subset=[y] + x + ['snapshot_date', 'firm_code']).copy()
    tm, dates = pd.factorize(z['snapshot_date'], sort=True)
    fm, _ = pd.factorize(z['firm_code'])
    Z = z[[y] + x].to_numpy(float)
    if fixed:
        Z = fixed_demean(Z, fm, tm)
        Y, X = Z[:, 0], Z[:, 1:]
    else:
        Y, X = Z[:, 0], np.column_stack([np.ones(len(z)), Z[:, 1:]])
    scales = np.std(X, axis=0); scales[scales < 1e-14] = 1.0
    Xs = X / scales
    bread = np.linalg.inv(Xs.T @ Xs)
    beta = bread @ (Xs.T @ Y)
    e = Y - Xs @ beta
    scores = np.column_stack([np.bincount(tm, weights=Xs[:, k] * e, minlength=len(dates)) for k in range(Xs.shape[1])])
    scores -= scores.mean(axis=0)
    rng = np.random.default_rng(SEED)
    T = len(dates)
    L_eff = min(L, max(1, T // 2))
    draw = np.array([beta + bread @ scores[block_ids(T, L_eff, rng)].sum(axis=0) for _ in range(B)]) / scales
    beta_u = beta / scales
    lo, hi = np.quantile(draw, [0.025, 0.975], axis=0)
    pv = (1 + (np.abs(draw - beta_u) >= np.abs(beta_u)).sum(axis=0)) / (B + 1)
    meat = scores.T @ scores
    for lag in range(1, min(L_eff, T - 1) + 1):
        cross = scores[lag:].T @ scores[:-lag]
        meat += (1.0 - lag / (L_eff + 1)) * (cross + cross.T)
    se = np.sqrt(np.maximum(np.diag(bread @ meat @ bread), 0)) / scales
    names = x if fixed else ['intercept'] + x
    tab = pd.DataFrame({'predictor': names, 'beta': beta_u, 'ci_low': lo, 'ci_high': hi, 'p_score_block': pv, 'se_date_HAC': se, 'observations': len(z), 'firms': z['firm_code'].nunique(), 'dates': T, 'block_months': L_eff})
    if compute_vif:
        inv_corr = np.linalg.inv(np.corrcoef(Xs, rowvar=False))
        return tab, dict(zip(x, np.diag(inv_corr))), float(np.linalg.cond(Xs))
    return tab

def add_lags(panel):
    d = panel.copy()
    d['snapshot_date'] = pd.to_datetime(d['snapshot_date'])
    d = d.sort_values(['firm_code', 'snapshot_date'])
    ordinal = d['snapshot_date'].dt.year * 12 + d['snapshot_date'].dt.month
    ok = (ordinal - ordinal.groupby(d['firm_code']).shift(1)) == 1
    for f in ['hhi_counter_out', 'entropy_counter_out', 'cr1_counter_out', 'hhi_maturity_out', 'entropy_maturity_out', 'hhi_joint_out', 'role_balance', 'gross_eur', 'count_out', 'mean_remaining_out', 'q_out_eur', 'q_in_eur']:
        d[f + '_lag'] = d.groupby('firm_code')[f].shift(1).where(ok)
    d['log_mane'] = np.log1p(d['mane_temporal_eur'])
    d['log_volume_lag'] = np.log1p(d['gross_eur_lag'])
    d['log_count_lag'] = np.log1p(d['count_out_lag'])
    d['log_q_out_lag'] = np.log1p(d['q_out_eur_lag'])
    d['log_q_in_lag'] = np.log1p(d['q_in_eur_lag'])
    return d

def prep_h3(system):
    s = system.sort_values('snapshot_date').copy()
    dt = pd.to_datetime(s['snapshot_date'])
    s['dy'], s['dx'] = s['mean_hhi_maturity_out'].diff(), s['weighted_reciprocity'].diff()
    s['dn'], s['dm'] = np.log1p(s['n']).diff(), np.log1p(s['m']).diff()
    s['sin'], s['cos'] = np.sin(2 * np.pi * dt.dt.month / 12), np.cos(2 * np.pi * dt.dt.month / 12)
    s['firm_code'], s['year'] = 'system', dt.dt.year
    return s

def main():
    p = argparse.ArgumentParser()
    p.add_argument('--csv', required=True)
    p.add_argument('--out', required=True)
    args = p.parse_args()
    out = Path(args.out); out.mkdir(parents=True, exist_ok=True)
    df_raw = load_analytical_df(args.csv)
    panel_base, sys_base = build_monthly_panel(df_raw)
    d_base, s_base = add_lags(panel_base), prep_h3(sys_base)
    controls = ['log_volume_lag', 'log_count_lag', 'mean_remaining_out_lag']
    specs = [('H1', 'log_mane', ['hhi_counter_out_lag'] + controls), ('H2', 'hhi_maturity_out', ['role_balance_lag'] + controls), ('H4', 'log_mane', ['hhi_joint_out_lag', 'hhi_counter_out_lag', 'hhi_maturity_out_lag'] + controls)]
    vifs_out, rows = {}, []
    for name, y, x in specs:
        _, vifs, cond = fit_score_boot(d_base, y, x, compute_vif=True)
        vifs_out[name] = {'vifs': {k: round(float(v), 4) for k, v in vifs.items()}, 'condition_number': round(cond, 3)}
    _, vifs_s, cond_s = fit_score_boot(d_base, 'log_mane', specs[2][2] + ['log_q_out_lag', 'log_q_in_lag'], compute_vif=True)
    vifs_out['H4_seed_control'] = {'vifs': {k: round(float(v), 4) for k, v in vifs_s.items()}, 'condition_number': round(cond_s, 3)}
    # R1a & R1b
    d1a, s1a = d_base[d_base['snapshot_date'].dt.year != 2021], s_base[s_base['year'] != 2021]
    for name, y, x in specs:
        r = fit_score_boot(d1a, y, x).iloc[0].to_dict(); r.update({'test': 'R1a_excl_2021_snapshots', 'hypothesis': name}); rows.append(r)
    r = fit_score_boot(s1a, 'dy', ['dx', 'dn', 'dm', 'sin', 'cos'], fixed=False).iloc[1].to_dict(); r.update({'test': 'R1a_excl_2021_snapshots', 'hypothesis': 'H3'}); rows.append(r)
    p1b, sys1b = build_monthly_panel(df_raw[df_raw['issue_cohort'] != 2021])
    d1b, s1b = add_lags(p1b), prep_h3(sys1b)
    for name, y, x in specs:
        r = fit_score_boot(d1b, y, x).iloc[0].to_dict(); r.update({'test': 'R1b_excl_2021_raw_cohort', 'hypothesis': name}); rows.append(r)
    r = fit_score_boot(s1b, 'dy', ['dx', 'dn', 'dm', 'sin', 'cos'], fixed=False).iloc[1].to_dict(); r.update({'test': 'R1b_excl_2021_raw_cohort', 'hypothesis': 'H3'}); rows.append(r)
    # R3a & R3b
    for lbl, md, ms in [('R3a_regime_2012_2019', d_base['snapshot_date'].dt.year <= 2019, s_base['year'] <= 2019), ('R3b_regime_2020_2023', d_base['snapshot_date'].dt.year >= 2020, s_base['year'] >= 2020)]:
        for name, y, x in specs:
            r = fit_score_boot(d_base[md], y, x).iloc[0].to_dict(); r.update({'test': lbl, 'hypothesis': name}); rows.append(r)
        r = fit_score_boot(s_base[ms], 'dy', ['dx', 'dn', 'dm', 'sin', 'cos'], fixed=False).iloc[1].to_dict(); r.update({'test': lbl, 'hypothesis': 'H3'}); rows.append(r)
    # R4a-R4d
    for lbl, pred in [('R4a_shannon_entropy_H1', 'entropy_counter_out_lag'), ('R4b_CR1_share_H1', 'cr1_counter_out_lag')]:
        r = fit_score_boot(d_base, 'log_mane', [pred] + controls).iloc[0].to_dict(); r.update({'test': lbl, 'hypothesis': 'H1'}); rows.append(r)
    d_win = d_base.copy()
    for col in ['log_mane', 'log_volume_lag', 'log_count_lag', 'mean_remaining_out_lag']:
        lo_q, hi_q = d_win[col].quantile([0.01, 0.99]); d_win[col] = d_win[col].clip(lo_q, hi_q)
    for name, y, x in specs:
        r = fit_score_boot(d_win, y, x).iloc[0].to_dict(); r.update({'test': 'R4c_winsorized_1_99', 'hypothesis': name}); rows.append(r)
    d_multi = d_base[d_base['count_out_lag'] >= 2]
    for name, y, x in specs:
        r = fit_score_boot(d_multi, y, x).iloc[0].to_dict(); r.update({'test': 'R4d_multi_invoice_ge2', 'hypothesis': name}); rows.append(r)
    pd.DataFrame(rows).to_csv(out / 'extended_R1_R4_results.csv', index=False)
    (out / 'extended_R2_vif_diagnostics.json').write_text(json.dumps(vifs_out, indent=2) + '\n')
    print('R1-R4 robustness completed.')

if __name__ == '__main__':
    main()


==> replication/paper1_extended_checks.py <==
#!/usr/bin/env python3
"""Actual-data long-term and maturity-bin sensitivity; invoke after main script.
Uses the same full master, not fabricated data. Main sample remains unmodified.
"""
from pathlib import Path
from datetime import date
import argparse
import pandas as pd
import numpy as np
from paper1_empirical_analysis import audit,Engine,fit_score_boot,forward,savejson

def prepare(panel):
    d=panel.copy();d.snapshot_date=pd.to_datetime(d.snapshot_date);d=d.sort_values(['firm_code','snapshot_date'])
    ords=d.snapshot_date.dt.year*12+d.snapshot_date.dt.month;ok=ords-ords.groupby(d.firm_code).shift(1)==1
    for c in ['hhi_counter_out','hhi_maturity_out','hhi_joint_out','role_balance','gross_eur','count_out','mean_remaining_out']:
        d[c+'_lag']=d.groupby('firm_code')[c].shift(1).where(ok)
    d['log_mane']=np.log1p(d.mane_temporal_eur);d['log_volume_lag']=np.log1p(d.gross_eur_lag);d['log_count_lag']=np.log1p(d.count_out_lag)
    return d

def run(csv,out):
    out=Path(out);main,_=audit(csv,out);eng=Engine(main);dates=pd.date_range('2012-01-01','2023-12-31',freq='ME');records=[]
    for label,bins,trim in [('exclude_terms_gt3650',7,True),('maturity_bins_1_day',1,False),('maturity_bins_30_days',30,False)]:
        frames=[];system=[];prev=None;pd0=None
        for dt in dates:
            t=(dt.date()-date(1970,1,1)).days;f,s,prev,A=eng.snap(t,90,prev,pd0,bins=bins,valid_term=trim);pd0=t;frames.append(f);system.append(s)
        panel=pd.concat(frames,ignore_index=True);d=prepare(panel);controls=['log_volume_lag','log_count_lag','mean_remaining_out_lag']
        for name,y,x in [('H1','log_mane',['hhi_counter_out_lag']+controls),('H2','hhi_maturity_out',['role_balance_lag']+controls),('H4','log_mane',['hhi_joint_out_lag','hhi_counter_out_lag','hhi_maturity_out_lag']+controls)]:
            tab=fit_score_boot(d,y,x);row=tab.iloc[0].to_dict();row.update({'sensitivity':label,'hypothesis':name});records.append(row)
        if trim:
            sub=out/'long_term_prediction';sub.mkdir(exist_ok=True);forward(d,sub)
            s=pd.DataFrame(system).sort_values('snapshot_date');dt=pd.to_datetime(s.snapshot_date)
            for nm,val in [('dy',s.mean_hhi_maturity_out),('dx',s.weighted_reciprocity),('dn',np.log1p(s.n)),('dm',np.log1p(s.m))]:s[nm]=val.diff()
            s['sin']=np.sin(2*np.pi*dt.dt.month/12);s['cos']=np.cos(2*np.pi*dt.dt.month/12);s['firm_code']='system'
            tab=fit_score_boot(s,'dy',['dx','dn','dm','sin','cos'],fixed=False);row=tab.iloc[1].to_dict();row.update({'sensitivity':label,'hypothesis':'H3'});records.append(row)
        print(label,'complete',flush=True)
    pd.DataFrame(records).to_csv(out/'extended_hypothesis_sensitivity.csv',index=False)

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--csv',required=True);p.add_argument('--out',required=True);a=p.parse_args();run(a.csv,a.out)

